Graph Neural Networks with Learnable and Optimal Polynomial Bases

Polynomial filters, a kind of Graph Neural Networks, typically use a predetermined polynomial basis and learn the coefficients from the training data. It has been observed that the effectiveness of the model is highly dependent on the property of the polynomial basis. Consequently, two natural and fundamental questions arise: Can we learn a suitable polynomial basis from the training data? Can we determine the optimal polynomial basis for a given graph and node features? In this paper, we propose two spectral GNN models that provide positive answers to the questions posed above. First, inspired by Favard's Theorem, we propose the FavardGNN model, which learns a polynomial basis from the space of all possible orthonormal bases. Second, we examine the supposedly unsolvable definition of optimal polynomial basis from Wang & Zhang (2022) and propose a simple model, OptBasisGNN, which computes the optimal basis for a given graph structure and graph signal. Extensive experiments are conducted to demonstrate the effectiveness of our proposed models. Our code is available at https://github.com/yuziGuo/FarOptBasis.

==> formatter.py <==
import os
import sys
import glob
import logging

logging.basicConfig(level=logging.INFO)


def fix_cite_format(line_number: int, line: str):
    out = ""
    start = 0
    command = r"\cite"
    while True:
        pos = line.find(command, start)
        if pos == -1:
            break
        out += line[start:pos]
        if line[pos - 1] != "~":
            logging.warning(
                "Missing ~ before {} at line {} pos {}, surrounding text: {}".format(
                    command, line_number, pos, line[pos - 10 : pos + 30]
                )
            )
            out += "~"
        out += command
        start = pos + len(command)
    out += line[start:]
    return out


for fpath in glob.iglob('./**/*.tex', recursive=True):
    logging.info("Scanning file {}".format(fpath))
    filename = os.path.basename(fpath)
    formatted_text = ""
    with open(fpath, "r") as f:
        lines = f.readlines()
        for i, line in enumerate(lines):
            original_line = line
            line = fix_cite_format(i, line)
            if original_line != line:
                print("---")
                print(original_line)
                print("+++")
                print(line)
            formatted_text += line
    with open(fpath, "w") as f:
        f.write(formatted_text)
